Fair Allocation of Conflicting Items

We study fair allocation of indivisible items, where the items are furnished with a set of conflicts, and agents are not permitted to receive conflicting items. This kind of constraint captures, for example, participating in events that overlap in time, or taking on roles in the presence of conflicting interests. We demonstrate, both theoretically and experimentally, that fairness characterizations such as EF1, MMS and MNW still are applicable and useful under item conflicts. Among other existence, non-existence and computability results, we show that a $1/\Delta$-approximate MMS allocation for $n$ agents may be found in polynomial time when $n>\Delta>2$, for any conflict graph with maximum degree $\Delta$, and that, if $n > \Delta$, a 1/3-approximate MMS allocation always exists.

==> anc/Manifest.toml <==
# This file is machine-generated - editing it directly is not advised

[[Allocations]]
deps = ["Cbc", "JuMP", "LightGraphs", "Random"]
git-tree-sha1 = "14222bb087177ec11adc99715bf4a320f3546f12"
repo-rev = "9d8d55d"
repo-url = "https://github.com/mlhetland/Allocations.jl"
uuid = "260a3f16-0ffa-4f23-875b-1350d3996fb5"
version = "0.1.0"

[[ArnoldiMethod]]
deps = ["LinearAlgebra", "Random", "StaticArrays"]
git-tree-sha1 = "f87e559f87a45bece9c9ed97458d3afe98b1ebb9"
uuid = "ec485272-7323-5ecc-a04f-4719b315124d"
version = "0.1.0"

[[Artifacts]]
deps = ["Pkg"]
git-tree-sha1 = "c30985d8821e0cd73870b17b0ed0ce6dc44cb744"
uuid = "56f22d72-fd6d-98f1-02f0-08ddc0907c33"
version = "1.3.0"

[[Base64]]
uuid = "2a0f44e3-6c83-55bd-87e4-b1978d98bd5f"

[[BenchmarkTools]]
deps = ["JSON", "Logging", "Printf", "Statistics", "UUIDs"]
git-tree-sha1 = "9e62e66db34540a0c919d72172cc2f642ac71260"
uuid = "6e4b80f9-dd63-53aa-95a3-0cdb28fa8baf"
version = "0.5.0"

[[BinaryProvider]]
deps = ["Libdl", "Logging", "SHA"]
git-tree-sha1 = "ecdec412a9abc8db54c0efc5548c64dfce072058"
uuid = "b99e7846-7c00-51b0-8f62-c81ae34c0232"
version = "0.5.10"

[[Bzip2_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "c3598e525718abcc440f69cc6d5f60dda0a1b61e"
uuid = "6e34b625-4abd-537c-b88f-471c36dfa7a0"
version = "1.0.6+5"

[[CEnum]]
git-tree-sha1 = "215a9aa4a1f23fbd05b92769fdd62559488d70e9"
uuid = "fa961155-64e5-5f13-b03f-caf6b980ea82"
version = "0.4.1"

[[CSV]]
deps = ["Dates", "Mmap", "Parsers", "PooledArrays", "SentinelArrays", "Tables", "Unicode"]
git-tree-sha1 = "1f79803452adf73e2d3fc84785adb7aaca14db36"
uuid = "336ed68f-0bac-5ca0-87d4-7b16caf5d00b"
version = "0.8.3"

[[Calculus]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "f641eb0a4f00c343bbc32346e1217b86f3ce9dad"
uuid = "49dc2e85-a5d0-5ad3-a950-438e2897f1b9"
version = "0.5.1"

[[CategoricalArrays]]
deps = ["DataAPI", "Future", "JSON", "Missings", "Printf", "Statistics", "StructTypes", "Unicode"]
git-tree-sha1 = "99809999c8ee01fa89498480b147f7394ea5450f"
uuid = "324d7699-5711-5eae-9e2f-1d82baa6b597"
version = "0.9.2"

[[Cbc]]
deps = ["BinaryProvider", "CEnum", "Cbc_jll", "Libdl", "MathOptInterface", "SparseArrays"]
git-tree-sha1 = "929d0500c50387e7ac7ae9956ca7d7ce5312c90d"
uuid = "9961bab8-2fa3-5c5a-9d89-47fab24efd76"
version = "0.7.1"

[[Cbc_jll]]
deps = ["Artifacts", "Cgl_jll", "Clp_jll", "CoinUtils_jll", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl", "OpenBLAS32_jll", "Osi_jll", "Pkg"]
git-tree-sha1 = "aac604eecf9d882ae72f192e3ba2c1594a62f5ea"
uuid = "38041ee0-ae04-5750-a4d2-bb4d0d83d27d"
version = "2.10.3+5"

[[Cgl_jll]]
deps = ["Artifacts", "Clp_jll", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "0c41f887cca7e95e7ca1cda5bd6e82e6f43b317d"
uuid = "3830e938-1dd0-5f3e-8b8e-b3ee43226782"
version = "0.60.2+6"

[[ChainRulesCore]]
deps = ["Compat", "LinearAlgebra", "SparseArrays"]
git-tree-sha1 = "de4f08843c332d355852721adb1592bce7924da3"
uuid = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
version = "0.9.29"

[[Clp_jll]]
deps = ["Artifacts", "CoinUtils_jll", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl", "OpenBLAS32_jll", "Osi_jll", "Pkg"]
git-tree-sha1 = "d9eca9fa2435959b5542b13409a8ec5f64c947c8"
uuid = "06985876-5285-5a41-9fcb-8948a742cc53"
version = "1.17.6+7"

[[CodecBzip2]]
deps = ["Bzip2_jll", "Libdl", "TranscodingStreams"]
git-tree-sha1 = "2e62a725210ce3c3c2e1a3080190e7ca491f18d7"
uuid = "523fee87-0ab8-5b00-afb7-3ecf72e48cfd"
version = "0.7.2"

[[CodecZlib]]
deps = ["TranscodingStreams", "Zlib_jll"]
git-tree-sha1 = "ded953804d019afa9a3f98981d99b33e3db7b6da"
uuid = "944b1d66-785c-5afd-91f1-9de20f533193"
version = "0.7.0"

[[CoinUtils_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl", "OpenBLAS32_jll", "Pkg"]
git-tree-sha1 = "5186155a8609b71eae7e104fa2b8fbf6ecd5d9bb"
uuid = "be027038-0da8-5614-b30d-e42594cb92df"
version = "2.11.3+4"

[[CommonSubexpressions]]
deps = ["MacroTools", "Test"]
git-tree-sha1 = "7b8a93dba8af7e3b42fecabf646260105ac373f7"
uuid = "bbf7d656-a473-5ed7-a52c-81e309532950"
version = "0.3.0"

[[Compat]]
deps = ["Base64", "Dates", "DelimitedFiles", "Distributed", "InteractiveUtils", "LibGit2", "Libdl", "LinearAlgebra", "Markdown", "Mmap", "Pkg", "Printf", "REPL", "Random", "SHA", "Serialization", "SharedArrays", "Sockets", "SparseArrays", "Statistics", "Test", "UUIDs", "Unicode"]
git-tree-sha1 = "919c7f3151e79ff196add81d7f4e45d91bbf420b"
uuid = "34da2185-b29b-5c13-b0c7-acf172513d20"
version = "3.25.0"

[[CompilerSupportLibraries_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "8e695f735fca77e9708e795eda62afdb869cbb70"
uuid = "e66e0078-7015-5450-92f7-15fbd957f2ae"
version = "0.3.4+0"

[[Crayons]]
git-tree-sha1 = "3f71217b538d7aaee0b69ab47d9b7724ca8afa0d"
uuid = "a8cc5b0e-0ffa-5ad4-8c14-923d3ee1735f"
version = "4.0.4"

[[DataAPI]]
git-tree-sha1 = "dfb3b7e89e395be1e25c2ad6d7690dc29cc53b1d"
uuid = "9a962f9c-6df0-11e9-0e5d-c546b8b5ee8a"
version = "1.6.0"

[[DataFrames]]
deps = ["CategoricalArrays", "Compat", "DataAPI", "Future", "InvertedIndices", "IteratorInterfaceExtensions", "LinearAlgebra", "Markdown", "Missings", "PooledArrays", "PrettyTables", "Printf", "REPL", "Reexport", "SortingAlgorithms", "Statistics", "TableTraits", "Tables", "Unicode"]
git-tree-sha1 = "b0db5579803eabb33f1274ca7ca2f472fdfb7f2a"
uuid = "a93c6f00-e57d-5684-b7b6-d8193f3e46c0"
version = "0.22.5"

[[DataStructures]]
deps = ["Compat", "InteractiveUtils", "OrderedCollections"]
git-tree-sha1 = "4437b64df1e0adccc3e5d1adbc3ac741095e4677"
uuid = "864edb3b-99cc-5e75-8d2d-829cb0a9cfe8"
version = "0.18.9"

[[DataValueInterfaces]]
git-tree-sha1 = "bfc1187b79289637fa0ef6d4436ebdfe6905cbd6"
uuid = "e2d170a0-9d28-54be-80f0-106bbe20a464"
version = "1.0.0"

[[Dates]]
deps = ["Printf"]
uuid = "ade2ca70-3891-5945-98fb-dc099432e06a"

[[DelimitedFiles]]
deps = ["Mmap"]
uuid = "8bb1440f-4735-579b-a4ab-409b98df4dab"

[[DiffResults]]
deps = ["StaticArrays"]
git-tree-sha1 = "c18e98cba888c6c25d1c3b048e4b3380ca956805"
uuid = "163ba53b-c6d8-5494-b064-1a9d43ac40c5"
version = "1.0.3"

[[DiffRules]]
deps = ["NaNMath", "Random", "SpecialFunctions"]
git-tree-sha1 = "214c3fcac57755cfda163d91c58893a8723f93e9"
uuid = "b552c78f-8df3-52c6-915a-8e097449b14b"
version = "1.0.2"

[[Distributed]]
deps = ["Random", "Serialization", "Sockets"]
uuid = "8ba89e20-285c-5b6f-9357-94700520ee1b"

[[DrWatson]]
deps = ["Dates", "FileIO", "LibGit2", "Pkg", "Random", "Requires", "UnPack"]
git-tree-sha1 = "08cf38daf136255d278f9cd1e851a071695658ca"
uuid = "634d3b9d-ee7a-5ddf-bec9-22491ea816e1"
version = "1.18.2"

[[FileIO]]
deps = ["Pkg"]
git-tree-sha1 = "fee8955b9dfa7bec67117ef48085fb2b559b9c22"
uuid = "5789e2e9-d7fb-5bc7-8068-2c6fae9b9549"
version = "1.4.5"

[[Formatting]]
deps = ["Printf"]
git-tree-sha1 = "8339d61043228fdd3eb658d86c926cb282ae72a8"
uuid = "59287772-0a20-5a39-b81b-1366585eb4c0"
version = "0.4.2"

[[ForwardDiff]]
deps = ["CommonSubexpressions", "DiffResults", "DiffRules", "NaNMath", "Random", "SpecialFunctions", "StaticArrays"]
git-tree-sha1 = "d48a40c0f54f29a5c8748cfb3225719accc72b77"
uuid = "f6369f11-7733-5829-9624-2563aa707210"
version = "0.10.16"

[[Future]]
deps = ["Random"]
uuid = "9fa8497b-333b-5362-9e8d-4d0656e87820"

[[Gurobi]]
deps = ["CEnum", "Libdl", "MathOptInterface"]
git-tree-sha1 = "da388c77aa305b5dee37370b29b32297e03738e9"
uuid = "2e9cd046-0924-5485-92f1-d5272153d98b"
version = "0.9.9"

[[HTTP]]
deps = ["Base64", "Dates", "IniFile", "MbedTLS", "Sockets", "URIs"]
git-tree-sha1 = "942c1a9c750bbe79912b7bd060a420932afd35b8"
uuid = "cd3eb016-35fb-5094-929b-558a96fad6f3"
version = "0.9.3"

[[Inflate]]
git-tree-sha1 = "f5fc07d4e706b84f72d54eedcc1c13d92fb0871c"
uuid = "d25df0c9-e2be-5dd7-82c8-3ad0b3e990b9"
version = "0.1.2"

[[IniFile]]
deps = ["Test"]
git-tree-sha1 = "098e4d2c533924c921f9f9847274f2ad89e018b8"
uuid = "83e8ac13-25f8-5344-8a64-a9f2b223428f"
version = "0.5.0"

[[InteractiveUtils]]
deps = ["Markdown"]
uuid = "b77e0a4c-d291-57a0-90e8-8db25a27a240"

[[InvertedIndices]]
deps = ["Test"]
git-tree-sha1 = "15732c475062348b0165684ffe28e85ea8396afc"
uuid = "41ab1584-1d38-5bbf-9106-f11c6c58b48f"
version = "1.0.0"

[[IteratorInterfaceExtensions]]
git-tree-sha1 = "a3f24677c21f5bbe9d2a714f95dcd58337fb2856"
uuid = "82899510-4779-5014-852e-03e436cf321d"
version = "1.0.0"

[[JLLWrappers]]
git-tree-sha1 = "a431f5f2ca3f4feef3bd7a5e94b8b8d4f2f647a0"
uuid = "692b3bcd-3c85-4b1f-b108-f13ce0eb3210"
version = "1.2.0"

[[JSON]]
deps = ["Dates", "Mmap", "Parsers", "Unicode"]
git-tree-sha1 = "81690084b6198a2e1da36fcfda16eeca9f9f24e4"
uuid = "682c06a0-de6a-54ab-a142-c8b1cf79cde6"
version = "0.21.1"

[[JSONSchema]]
deps = ["HTTP", "JSON", "ZipFile"]
git-tree-sha1 = "b84ab8139afde82c7c65ba2b792fe12e01dd7307"
uuid = "7d188eb4-7ad8-530c-ae41-71a32a6d4692"
version = "0.3.3"

[[JuMP]]
deps = ["Calculus", "DataStructures", "ForwardDiff", "JSON", "LinearAlgebra", "MathOptInterface", "MutableArithmetics", "NaNMath", "Random", "SparseArrays", "SpecialFunctions", "Statistics"]
git-tree-sha1 = "e952f49e2242fa21edcf27bbd6c67041685bee5d"
uuid = "4076af6c-e467-56ae-b986-b466b2749572"
version = "0.21.6"

[[LibGit2]]
deps = ["Printf"]
uuid = "76f85450-5226-5b5a-8eaa-529ad045b433"

[[Libdl]]
uuid = "8f399da3-3557-5675-b5ff-fb832c97cbdb"

[[LightGraphs]]
deps = ["ArnoldiMethod", "DataStructures", "Distributed", "Inflate", "LinearAlgebra", "Random", "SharedArrays", "SimpleTraits", "SparseArrays", "Statistics"]
git-tree-sha1 = "432428df5f360964040ed60418dd5601ecd240b6"
uuid = "093fc24a-ae57-5d10-9952-331d41423f4d"
version = "1.3.5"

[[LinearAlgebra]]
deps = ["Libdl"]
uuid = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"

[[Logging]]
uuid = "56ddb016-857b-54e1-b83d-db4d58db5568"

[[MacroTools]]
deps = ["Markdown", "Random"]
git-tree-sha1 = "6a8a2a625ab0dea913aba95c11370589e0239ff0"
uuid = "1914dd2f-81c6-5fcd-8719-6d5c9610ff09"
version = "0.5.6"

[[Markdown]]
deps = ["Base64"]
uuid = "d6f4376e-aef5-505a-96c1-9c027394607a"

[[MathOptInterface]]
deps = ["BenchmarkTools", "CodecBzip2", "CodecZlib", "JSON", "JSONSchema", "LinearAlgebra", "MutableArithmetics", "OrderedCollections", "SparseArrays", "Test", "Unicode"]
git-tree-sha1 = "c4788b9cb29f8d1508e16419e66a7e617b46192d"
uuid = "b8f27783-ece8-5eb3-8dc8-9495eed66fee"
version = "0.9.19"

[[MbedTLS]]
deps = ["Dates", "MbedTLS_jll", "Random", "Sockets"]
git-tree-sha1 = "1c38e51c3d08ef2278062ebceade0e46cefc96fe"
uuid = "739be429-bea8-5141-9913-cc70e7f3736d"
version = "1.0.3"

[[MbedTLS_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "0eef589dd1c26a3ac9d753fe1a8bcad63f956fa6"
uuid = "c8ffd9c3-330d-5841-b78e-0817d7145fa1"
version = "2.16.8+1"

[[Missings]]
deps = ["DataAPI"]
git-tree-sha1 = "f8c673ccc215eb50fcadb285f522420e29e69e1c"
uuid = "e1d29d7a-bbdc-5cf2-9ac0-f12de2c33e28"
version = "0.4.5"

[[Mmap]]
uuid = "a63ad114-7e13-5084-954f-fe012c677804"

[[MutableArithmetics]]
deps = ["LinearAlgebra", "SparseArrays", "Test"]
git-tree-sha1 = "6b6bb8f550dc38310afd4a0af0786dc3222459e2"
uuid = "d8a4904e-b15c-11e9-3269-09a3773c0cb0"
version = "0.2.14"

[[NaNMath]]
git-tree-sha1 = "bfe47e760d60b82b66b61d2d44128b62e3a369fb"
uuid = "77ba4419-2d1f-58cd-9bb1-8ffee604a2e3"
version = "0.3.5"

[[OpenBLAS32_jll]]
deps = ["CompilerSupportLibraries_jll", "Libdl", "Pkg"]
git-tree-sha1 = "793b33911239d2651c356c823492b58d6490d36a"
uuid = "656ef2d0-ae68-5445-9ca0-591084a874a2"
version = "0.3.9+4"

[[OpenSpecFun_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "9db77584158d0ab52307f8c04f8e7c08ca76b5b3"
uuid = "efe28fd5-8261-553b-a9e1-b2916fc3738e"
version = "0.5.3+4"

[[OrderedCollections]]
git-tree-sha1 = "4fa2ba51070ec13fcc7517db714445b4ab986bdf"
uuid = "bac558e1-5e72-5ebc-8fee-abe8a469f55d"
version = "1.4.0"

[[Osi_jll]]
deps = ["Artifacts", "CoinUtils_jll", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl", "OpenBLAS32_jll", "Pkg"]
git-tree-sha1 = "ef540e28c9b82cb879e33c0885e1bbc9a1e6c571"
uuid = "7da25872-d9ce-5375-a4d3-7a845f58efdd"
version = "0.108.5+4"

[[Parsers]]
deps = ["Dates"]
git-tree-sha1 = "50c9a9ed8c714945e01cd53a21007ed3865ed714"
uuid = "69de0a69-1ddd-5017-9359-2bf0b02dc9f0"
version = "1.0.15"

[[Pkg]]
deps = ["Dates", "LibGit2", "Libdl", "Logging", "Markdown", "Printf", "REPL", "Random", "SHA", "UUIDs"]
uuid = "44cfe95a-1eb2-52ea-b672-e2afdf69b78f"

[[PooledArrays]]
deps = ["DataAPI"]
git-tree-sha1 = "0e8f5c428a41a81cd71f76d76f2fc3415fe5a676"
uuid = "2dfb63ee-cc39-5dd5-95bd-886bf059d720"
version = "1.1.0"

[[PrettyTables]]
deps = ["Crayons", "Formatting", "Markdown", "Reexport", "Tables"]
git-tree-sha1 = "574a6b3ea95f04e8757c0280bb9c29f1a5e35138"
uuid = "08abe8d2-0d0c-5749-adfa-8a2ac140af0d"
version = "0.11.1"

[[Printf]]
deps = ["Unicode"]
uuid = "de0858da-6303-5e67-8744-51eddeeeb8d7"

[[ProgressMeter]]
deps = ["Distributed", "Printf"]
git-tree-sha1 = "6e9c89cba09f6ef134b00e10625590746ba1e036"
uuid = "92933f4c-e287-5a05-a399-4b506db050ca"
version = "1.5.0"

[[REPL]]
deps = ["InteractiveUtils", "Markdown", "Sockets"]
uuid = "3fa0cd96-eef1-5676-8a61-b3b8758bbffb"

[[Random]]
deps = ["Serialization"]
uuid = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"

[[Reexport]]
git-tree-sha1 = "57d8440b0c7d98fc4f889e478e80f268d534c9d5"
uuid = "189a3867-3050-52da-a836-e630ba90ab69"
version = "1.0.0"

[[Requires]]
deps = ["UUIDs"]
git-tree-sha1 = "cfbac6c1ed70c002ec6361e7fd334f02820d6419"
uuid = "ae029012-a4dd-5104-9daa-d747884805df"
version = "1.1.2"

[[SHA]]
uuid = "ea8e919c-243c-51af-8825-aaa63cd721ce"

[[SentinelArrays]]
deps = ["Dates", "Random"]
git-tree-sha1 = "6ccde405cf0759eba835eb613130723cb8f10ff9"
uuid = "91c51154-3ec4-41a3-a24f-3f23e20d615c"
version = "1.2.16"

[[Serialization]]
uuid = "9e88b42a-f829-5b0c-bbe9-9e923198166b"

[[SharedArrays]]
deps = ["Distributed", "Mmap", "Random", "Serialization"]
uuid = "1a1011a3-84de-559e-8e89-a11a2f7dc383"

[[SimpleTraits]]
deps = ["InteractiveUtils", "MacroTools"]
git-tree-sha1 = "daf7aec3fe3acb2131388f93a4c409b8c7f62226"
uuid = "699a6c99-e7fa-54fc-8d76-47d257e15c1d"
version = "0.9.3"

[[Sockets]]
uuid = "6462fe0b-24de-5631-8697-dd941f90decc"

[[SortingAlgorithms]]
deps = ["DataStructures", "Random", "Test"]
git-tree-sha1 = "03f5898c9959f8115e30bc7226ada7d0df554ddd"
uuid = "a2af1166-a08f-5f64-846c-94a0d3cef48c"
version = "0.3.1"

[[SparseArrays]]
deps = ["LinearAlgebra", "Random"]
uuid = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"

[[SpecialFunctions]]
deps = ["ChainRulesCore", "OpenSpecFun_jll"]
git-tree-sha1 = "75394dbe2bd346beeed750fb02baa6445487b862"
uuid = "276daf66-3868-5448-9aa4-cd146d93841b"
version = "1.2.1"

[[StaticArrays]]
deps = ["LinearAlgebra", "Random", "Statistics"]
git-tree-sha1 = "9da72ed50e94dbff92036da395275ed114e04d49"
uuid = "90137ffa-7385-5640-81b9-e52037218182"
version = "1.0.1"

[[Statistics]]
deps = ["LinearAlgebra", "SparseArrays"]
uuid = "10745b16-79ce-11e8-11f9-7d13ad32a3b2"

[[StatsBase]]
deps = ["DataAPI", "DataStructures", "LinearAlgebra", "Missings", "Printf", "Random", "SortingAlgorithms", "SparseArrays", "Statistics"]
git-tree-sha1 = "400aa43f7de43aeccc5b2e39a76a79d262202b76"
uuid = "2913bbd2-ae8a-5f71-8c99-4fb6c76f3a91"
version = "0.33.3"

[[StructTypes]]
deps = ["Dates", "UUIDs"]
git-tree-sha1 = "5df8d5254973ce3e4532443aa3cd2a1134d227d5"
uuid = "856f2bd8-1eba-4b0a-8007-ebc267875bd4"
version = "1.3.0"

[[TableTraits]]
deps = ["IteratorInterfaceExtensions"]
git-tree-sha1 = "b1ad568ba658d8cbb3b892ed5380a6f3e781a81e"
uuid = "3783bdb8-4a98-5b6b-af9a-565f29a5fe9c"
version = "1.0.0"

[[Tables]]
deps = ["DataAPI", "DataValueInterfaces", "IteratorInterfaceExtensions", "LinearAlgebra", "TableTraits", "Test"]
git-tree-sha1 = "a716dde43d57fa537a19058d044b495301ba6565"
uuid = "bd369af6-aec1-5ad0-b16a-f7cc5008161c"
version = "1.3.2"

[[Test]]
deps = ["Distributed", "InteractiveUtils", "Logging", "Random"]
uuid = "8dfed614-e22c-5e08-85e1-65c5234f0b40"

[[TranscodingStreams]]
deps = ["Random", "Test"]
git-tree-sha1 = "7c53c35547de1c5b9d46a4797cf6d8253807108c"
uuid = "3bb67fe8-82b1-5028-8e26-92a6c54297fa"
version = "0.9.5"

[[URIs]]
git-tree-sha1 = "7855809b88d7b16e9b029afd17880930626f54a2"
uuid = "5c2747f8-b7ea-4ff2-ba2e-563bfd36b1d4"
version = "1.2.0"

[[UUIDs]]
deps = ["Random", "SHA"]
uuid = "cf7118a7-6976-5b1a-9a39-7adc72f591a4"

[[UnPack]]
git-tree-sha1 = "387c1f73762231e86e0c9c5443ce3b4a0a9a0c2b"
uuid = "3a884ed6-31ef-47d7-9d2a-63182c4928ed"
version = "1.0.2"

[[Unicode]]
uuid = "4ec0a83e-493e-50e2-b9ac-8f72acf5a8f5"

[[ZipFile]]
deps = ["Libdl", "Printf", "Zlib_jll"]
git-tree-sha1 = "c3a5637e27e914a7a445b8d0ad063d701931e9f7"
uuid = "a5390f91-8eb1-5f08-bee0-b1d1ffed6cea"
version = "0.9.3"

[[Zlib_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "320228915c8debb12cb434c59057290f0834dbf6"
uuid = "83775a58-1f1d-513f-b197-d71354ab007a"
version = "1.2.11+18"


==> anc/Project.toml <==
[deps]
Allocations = "260a3f16-0ffa-4f23-875b-1350d3996fb5"
CSV = "336ed68f-0bac-5ca0-87d4-7b16caf5d00b"
DataFrames = "a93c6f00-e57d-5684-b7b6-d8193f3e46c0"
DrWatson = "634d3b9d-ee7a-5ddf-bec9-22491ea816e1"
Gurobi = "2e9cd046-0924-5485-92f1-d5272153d98b"
InteractiveUtils = "b77e0a4c-d291-57a0-90e8-8db25a27a240"
JuMP = "4076af6c-e467-56ae-b986-b466b2749572"
LightGraphs = "093fc24a-ae57-5d10-9952-331d41423f4d"
ProgressMeter = "92933f4c-e287-5a05-a399-4b506db050ca"
Random = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"
StatsBase = "2913bbd2-ae8a-5f71-8c99-4fb6c76f3a91"


==> anc/README.md <==
The raw data from the experiments run for the paper are supplied in the `data`
folder. In order to run the experiments again or with different parameters, the
files `results.tsv` and `accuracy.tsv` must either be removed from `data/` or
renamed.

In order to run the experiments the dependencies must first be installed. This
can be done by starting Julia.

```bash
julia
```

followed by the following command:

```julia
]instantiate
```

The experiments can then be started by running `run.sh`.

*Note: The experiments require the [Gurobi Solver](https://www.gurobi.com/) to be
properly configured on your system.*


==> anc/code/analysis.jl <==
using CSV
using DataFrames
using Statistics
using StatsBase
using Printf

include("texsave.jl")

const ϵ = sqrt(eps(Float64))


function analysis(;
        datadir     = joinpath(@__DIR__, "..", "data"),
        resname     = joinpath(datadir, "results.tsv"),
        accname     = joinpath(datadir, "accuracy.tsv"),
        texname     = joinpath(datadir, "saved.tex"),
    )

    tex = texname

    res = CSV.File(resname) |> DataFrame
    acc = CSV.File(accname) |> DataFrame

    res.drop = falses(length(res.id))

    for row in eachrow(acc)
        row.timeout || continue
        @assert row.program_type in ["mms", "mms_wo_con"]
        id = row.instance_id
        @assert res.id[id] == id
        res.drop[id] = true
    end

    # Use for results based on calculating MMS:
    resd = res[.!res.drop, :]

    isfile(tex) && rm(tex)

    ntotal = length(res.id)

    ndropped = sum(res.drop)
    pctdropped = @sprintf("%.3f", ndropped / ntotal)

    # - Accuracy stats: MNW precision

    pctmnwprec = @sprintf("%.2f", 100sum(res.mnw_prec) / ntotal)

    @save tex ntotal ndropped pctdropped pctmnwprec

    open(joinpath(datadir, "insttable.tex"), "w") do io
        println(io, raw"""
        %\begin{tabularx}{.75\linewidth}{@{}Xccccccc@{}}
        \begin{tabular}{@{}lccccccc@{}}
        \toprule
        \textbf{Type} &
        \textbf{Num.} &
        \textbf{MMS} &
        $\bm{n}$ &
        $\bm{m}$ &
        $\bm{|E|}$ &
        $\bm{\Delta}$ &
        $\bm{\CC}$ \\
        \midrule
        """)

        for (name, kind) in [
                "Erdős--Rényi"      => "erdos_renyi",
                "Barabási--Albert"  => "barabasi_albert",
                "Watts--Strogatz"   => "watts_strogatz"
            ]

            subset = res[res.graph_type .== kind, :]
            subsetd = resd[resd.graph_type .== kind, :]

            print(io, name)

            print(io, " & ", length(subset.id), " & ", length(subsetd.id))

            @printf(io, " & %.1f", mean(subset.n_agents))
            @printf(io, " & %.1f", mean(subset.n_items))
            @printf(io, " & %.1f", mean(subset.n_edges))
            @printf(io, " & %.1f", mean(subset.max_degree))
            @printf(io, " & %.1f", mean(subset.max_component))

            @assert sum(subset.n_agents .< subset.max_component) == 5000

            println(io, "\\\\")

        end

        println(io, raw"""
        \bottomrule
        \end{tabular}
        """)
    end

    ## RQ1:  To what extent do fair allocations exist?

    # - Frequency of EF1: 100% is implicit in alloc_mnw_ef1 not crashing.
    # - Frequency of MMS, with and without constraints:
    @assert minimum(resd.mms_alpha) ≥ 1.0 - ϵ
    @assert minimum(resd.mms_alpha_wo_con) ≥ 1.0 - ϵ

    ## RQ2: How is the fairness of random allocations affected?

    # - MMS and PROP with and without item conflicts

    randmmsalpha = @sprintf("%.2f", mean(resd.rand_mms_alpha))
    randmmsalphawocon = @sprintf("%.2f", mean(resd.rand_mms_alpha_wo_con))

    randpropalpha = @sprintf("%.2f", mean(res.rand_prop_alpha))
    randpropalphawocon = @sprintf("%.2f", mean(res.rand_prop_alpha_wo_con))

    @save tex randmmsalpha randmmsalphawocon randpropalpha randpropalphawocon

    ## RQ3: To what extent does MNW imply fairness?

    # - Frequency of MNW yielding EF1 under conflicts

    # In percent
    efonefrommnw = @sprintf("%.2f", 100mean(res.ef1_from_mnw))

    # - Average MMS α for MNW with and without conflicts

    mnwmmsalpha = @sprintf("%.2f", mean(resd.mnw_mms_alpha))
    mnwmmsalphawocon = @sprintf("%.2f", mean(resd.mnw_mms_alpha_wo_con))

    # - Frequency of MMS for MNW with and without conflicts

    mnwmms = @sprintf("%.2f", 100*mean(resd.mnw_mms_alpha .≥ 1.0 - ϵ))
    mnwmmswocon = @sprintf("%.2f", 100*mean(resd.mnw_mms_alpha_wo_con .≥ 1.0 - ϵ))

    @save tex efonefrommnw mnwmmsalpha mnwmmsalphawocon mnwmms mnwmmswocon

    # - Plot: Distribution of MMS α for MNW with and without conflicts

    open(joinpath(datadir, "mnwalphabars.tsv"), "w") do io

        # We have some lower than 0.75:
        # edges = [0.75,0.8,0.9,1.0,Inf] # Same as Caragiannis et al.
        edges = [0.7,0.8,0.9,1.0,Inf]

        @assert all(resd.mnw_mms_alpha .≥ 0.70)
        @assert all(resd.mnw_mms_alpha_wo_con .≥ 0.70)

        hist = fit(Histogram, resd.mnw_mms_alpha, edges, closed=:left)

        hist_wo = fit(Histogram, resd.mnw_mms_alpha_wo_con, edges, closed=:left)

        println(io, "x\te\ty\tywo")
        for (i, (x, y, ywo)) in enumerate(zip(
                edges,
                hist.weights / length(resd.id),
                hist_wo.weights / length(resd.id),
            ))
            xs = x ≈ 1.0 ? "\$[$x,\\infty\\mkern-1mu)\$" :
                           "\$[$x,\\cdot\\mkern1mu)\$"
            println(io, i, "\t", xs, "\t", y, "\t", ywo)
        end

    end

    open(joinpath(datadir, "randalphabars.tsv"), "w") do io

        edges = 0.0:0.1:1.2

        @assert all(resd.rand_mms_alpha .≤ 1.2)
        @assert all(resd.rand_mms_alpha_wo_con .≤ 1.2)

        hist = fit(Histogram, resd.rand_mms_alpha, edges, closed=:left)
        hist_wo = fit(Histogram, resd.rand_mms_alpha_wo_con, edges, closed=:left)

        println(io, "x\te\ty\tywo")
        for (i, (x, y, ywo)) in enumerate(zip(
                edges,
                hist.weights / length(resd.id),
                hist_wo.weights / length(resd.id),
            ))
            # Hard to get pgfplots to do this stuff when we get the labels from
            # the table.
            xs = isodd(i) ? string(x) : "{}"
            println(io, i, "\t", xs, "\t", y, "\t", ywo)
        end

    end

    # - Reduction in MNW when enforcing EF1

    # The experiment code uses the plain product as the Nash welfare, but to
    # compute the ratio, it makes more sense to use the geometric mean, as when
    # discussing constant-factor approximations (e.g., Barman, Krishnamurty &
    # Vaish, 2018).

    ns = res.n_agents

    mnw = mean(res.mnw .^ (1 ./ ns))
    mnwwocon = mean(res.mnw_wo_con .^ (1 ./ ns))

    mnwchange = @sprintf("%.2f", 100*(mnwwocon - mnw)/mnwwocon)

    @save tex mnwchange

end


if abspath(PROGRAM_FILE) == @__FILE__
    analysis()
end


==> anc/code/experiments.jl <==
using Allocations
using Allocations: conf
using CSV
using DrWatson: gitdescribe
using Gurobi
using InteractiveUtils: versioninfo
using JuMP: MOI, termination_status, optimizer_with_attributes
using LightGraphs: ne
using ProgressMeter
using Random: seed!
using Statistics

# Not importing all, to avoid conflict with local watts_strogatz
using LightGraphs: erdos_renyi, barabasi_albert, random_regular_graph,
                   connected_components, Δ


# To get rid of messages beyond the logging
muffle(func) = redirect_stdout(func, open("/dev/null", "w"))


rgap(model) = MOI.get(model, MOI.RelativeGap())

tmo(model) = termination_status(model) == MOI.TIME_LIMIT


K(G) = maximum(length.(connected_components(G)))
const Κ = K # \Kappa = K

function metadata(io)
    println(io, "## Julia\n")
    versioninfo(io)
    println(io, "\n## Gurobi\n")
    flush(io)
    run(pipeline(`gurobi_cl --version`, stdout=io))
    println(io, "\n## Experiment code\n")
    println(io, gitdescribe(@__DIR__))
end

include("watts_strogatz.jl")


# How often does MNW yield EF1?
# How does MNW approximate MMS?
# How often do we have EF1?
# How much does EF1 reduce MNW?
# How often do we have MMS?
# How does the randomized algorithm approximate MMS?


function experiment(instance; rand_trials)

    I = instance

    seed!(I.seed)

    n, m = na(I.V), ni(I.V)

    @assert I.Δ < n

    res_mnw, res_mms, = muffle() do
        alloc_mnw(I.V, I.C, mnw_warn=false),
        alloc_mms(I.V, I.C, cutoff=true)
    end

    ef1_from_mnw = check_ef1(I.V, res_mnw.alloc)

    if ef1_from_mnw
        res_mnw_ef1 = res_mnw
    else
        res_mnw_ef1 = muffle() do
            alloc_mnw_ef1(I.V, I.C, mnw_warn=false)
        end
    end

    res_mnw_wo_con = muffle() do
        alloc_mnw(I.V, mnw_warn=false)
    end

    res_mms_wo_con = muffle() do
        alloc_mms(I.V, cutoff=true)
    end

    rand_allocs = [alloc_rand(I.V, I.C).alloc for _ = 1:rand_trials]
    rand_allocs_wo_con = [alloc_rand(I.V).alloc for _ = 1:rand_trials]

    rand_mms_alpha = mean(
        mms_alpha(I.V, A, res_mms.mmss) for A in rand_allocs
    )

    rand_mms_alpha_wo_con = mean(
        mms_alpha(I.V, A, res_mms.mmss) for A in rand_allocs_wo_con
    )

    rand_prop_alpha = mean(
        prop_alpha(I.V, A) for A in rand_allocs
    )

    rand_prop_alpha_wo_con = mean(
        prop_alpha(I.V, A) for A in rand_allocs_wo_con
    )

    res = (
        id                      = I.id,
        graph_type              = I.tag,
        graph_params            = I.pars,
        n_agents                = n,
        n_items                 = m,
        n_edges                 = I.E,
        max_degree              = I.Δ,
        max_component           = I.K,
        mnw                     = res_mnw.mnw,
        mnw_mms_alpha           = mms_alpha(I.V, res_mnw.alloc, res_mms.mmss),
        mnw_w_ef1               = res_mnw_ef1.mnw,
        mnw_prec                = res_mnw.mnw_prec,
        ef1_from_mnw            = ef1_from_mnw,
        mms_alpha               = res_mms.alpha,
        rand_mms_alpha          = rand_mms_alpha,
        rand_mms_alpha_wo_con   = rand_mms_alpha_wo_con,
        rand_prop_alpha         = rand_prop_alpha,
        rand_prop_alpha_wo_con  = rand_prop_alpha_wo_con,
        mnw_wo_con              = res_mnw_wo_con.mnw,
        mnw_mms_alpha_wo_con    = mms_alpha(I.V,
                                    res_mnw_wo_con.alloc, res_mms_wo_con.mmss),
        mms_alpha_wo_con        = res_mms_wo_con.alpha,
    )

    # In the following, we could have excluded "mnw_w_ef1" if ef1_from_mnw is
    # true, because it's the same model as plain "mnw". However, it's used for a
    # different result, and any inaccuracies will affect the general accuracy in
    # the same way as if we ran the program a second time -- and so it is
    # included here.

    acc = [(
        instance_id = I.id,
        program_type = "mnw",
        timeout = tmo(res_mnw.model),
        relative_gap = rgap(res_mnw.model)
    ), (
        instance_id = I.id,
        program_type = "mms_alpha",
        timeout = tmo(res_mms.model),
        relative_gap = rgap(res_mms.model)
    ), (
        instance_id = I.id,
        program_type = "mnw_w_ef1",
        timeout = tmo(res_mnw_ef1.model),
        relative_gap = rgap(res_mnw_ef1.model)
    ), (
        instance_id = I.id,
        program_type = "mnw_wo_con",
        timeout = tmo(res_mnw_wo_con.model),
        relative_gap = rgap(res_mnw_wo_con.model),
    ), (
        instance_id = I.id,
        program_type = "mms_alpha_wo_con",
        timeout = tmo(res_mms_wo_con.model),
        relative_gap = rgap(res_mms_wo_con.model),
    )]

    for model in res_mms.mms_models
        push!(acc, (
            instance_id = I.id,
            program_type = "mms",
            timeout = tmo(model),
            relative_gap = rgap(model)
        ))
    end

    for model in res_mms_wo_con.mms_models
        push!(acc, (
            instance_id = I.id,
            program_type = "mms_wo_con",
            timeout = tmo(model),
            relative_gap = rgap(model)
        ))
    end

    return res, acc

end


tagged(func, args...) = string(func), join(args, ","), func(args...)


# By default, we use rand() to get the edge probability. This might in principle
# yield a probability of 0, but in our experiments, such instances will be
# rejected anyway, as we require at least one edge -- meaning that we're really
# sampling from the open interval (0, 1).
erdos_renyi_factory(; p=Float64) = function(m)
    tagged(erdos_renyi, m, rand(p))
end


barabasi_albert_factory(; k=m->1:m) = function(m)
    tagged(barabasi_albert, m, rand(k(m)))
end


# Watts and Strogatz asume k << m, so we only go up to m / 2 by default
watts_strogatz_factory(k = m->2:2:div(m, 2), β = Float64) = function(m)
    tagged(watts_strogatz, m, rand(k(m)), rand(β))
end


# For each of n agents, randomply distribute (approximately) the given number of
# points among the m items.
function rand_points(n, m; pts=1000)
    x = rand(n, m)
    x = pts * x ./ sum(x, dims=2)
    round.(x)
end


function generate_instances(;
        ns,
        ms,
        lt_comp,
        pts,
        factories,
    )

    instances = []

    for factory in factories

        # Number of instances with n < K(G):
        num_lt_comp = 0

        while num_lt_comp < lt_comp

            n = rand(ns)
            m = rand(ms(n))

            tag, pars, G = factory(m)

            E = ne(G)

            # We want at least one edge:
            E > 0 || continue

            ΔG, KG = Δ(G), K(G)

            # We only examine cases with Δ(G) < n:
            ΔG < n || continue

            n < KG && (num_lt_comp += 1)

            C = Conflicts(G)

            V = Additive(rand_points(n, m, pts=pts))

            id = length(instances) + 1

            push!(instances, (
                # Each instance gets its own random seed, which is set before
                # running randomized algorithms, etc. -- necessary when
                # restarting a run midway.
                seed=rand(UInt),
                id=id, V=V, C=C, E=E, Δ=ΔG, K=KG, tag=tag, pars=pars
            ))

        end

    end

    return instances

end

# Run the experiments.
#
# Experience shows that Gurobi tends to crash at unpredictable times (with,
# e.g., memory errors, read errors, license errors) when run on too many models
# in a row. This function is designed to be able to pick up where it left in
# such cases, by consulting the results file to determine which instances are
# finished. (The metadata file will be overwritten in later runs.)
#
# For example use (in fish shell, in root directory):
#
#   while not julia --project code/experiments.jl; end
#
# Or simply use the run.fish script.

function experiments(;
        datadir         = joinpath(@__DIR__, "..", "data"),
        resname         = joinpath(datadir, "results.tsv"),
        accname         = joinpath(datadir, "accuracy.tsv"),
        metaname        = joinpath(datadir, "metadata.txt"),
        logname         = joinpath(datadir, "experiments.log"),
        seed            = 4581429675854333623,
        timeout         = 300,
        ns              = 2:10,
        ms              = n -> 2n:4n,
        lt_comp         = 5000,
        pts             = 1000,
        factories       = [
            erdos_renyi_factory(),
            barabasi_albert_factory(),
            watts_strogatz_factory()
        ],
        rand_trials     = 1000,
        nodefilestart   = 1.0,
    )

    seed!(seed)

    # In the current version, some instances report a positive gap even when
    # finding optimum. This seems to be a bug in Gurobi:
    # <https://support.gurobi.com/hc/en-us/community/posts/360077289292-Nonzero-gap-for-optimal-solution->
    #
    # Could be fixed by setting NumericFocus to 1 or Presolve to 2, which would
    # slow things down a little.
    #
    # We don't currently use the gaps, and so have not used either of these
    # workarounds.
    conf.MIP_SOLVER = optimizer_with_attributes(
        Gurobi.Optimizer,
        "TimeLimit"     => timeout,
        "LogFile"       => joinpath(datadir, logname),
        "NodefileStart" => nodefilestart,
        "NodefileDir"   => datadir,
    )

    push!(conf.MIP_SUCCESS, MOI.TIME_LIMIT)

    mkpath(datadir)

    open(metaname, "w") do io
        metadata(io)
    end

    results = []
    accuracy = []

    instances = generate_instances(
        ns          = ns,
        ms          = ms,
        lt_comp     = lt_comp,
        pts         = pts,
        factories   = factories,
    )

    # Figure out where to start:
    start_id = 1
    if isfile(resname)
        @info "Experiment in progress found. Continuing ..."
        open(resname) do io
            csv = CSV.File(resname)
            !isempty(csv) && (start_id = last(csv).id + 1)
        end
    end

    instances = instances[start_id:end]

    header = start_id == 1

    # Time estimates in the progress bare will probably be quite inaccurate
    @showprogress for instance in instances

        res, acc = experiment(instance, rand_trials=rand_trials)

        open(resname, "a") do io
            header && println(io, join(keys(res), "\t"))
            println(io, join(res, "\t"))
        end

        open(accname, "a") do io
            header && println(io, join(keys(first(acc)), "\t"))
            for row in acc
                println(io, join(row, "\t"))
            end
        end

        header = false

    end

    nothing

end


if abspath(PROGRAM_FILE) == @__FILE__
    experiments()
end


==> anc/code/run.sh <==
#/bin/bash

until julia --project experiments.jl; do sleep 1; done


==> anc/code/texsave.jl <==
const KNOWN_FILES = Set{String}()
const FLOAT_MAX_DIGITS = 7

abstract type Kind end
struct Keyed  <: Kind end  # Arrays, dictionaries etc.
struct Simple <: Kind end  # Simple, scalar values and strings

Kind(::Any)               = Simple()
Kind(::AbstractArray)     = Keyed()
Kind(::AbstractDict)      = Keyed()

format(x)                 = string(x)
format(x::Integer)        = string(x)
format(x::Real)           = string(round(x, digits=FLOAT_MAX_DIGITS))
format(x::CartesianIndex) = join(Tuple(x), ",")

save(io, name, val) = save(Kind(val), io, name, val)

save(::Simple, io, name, val) =
    println(io, "\\tl_set:cn{$name}{$(format(val))}")

function save(io, name, val::Bool)
    println(io, "\\bool_new:c{$name}")
    println(io, val ? "\\bool_set_true:c{$name}" : "\\bool_set_false:c{$name}")
end

lookup(name, ::Any)        = "\\def\\$name[#1]{\\tl_use:c{$name[#1]}}"
lookup(name, ::Type{Bool}) = ""

function save(::Keyed, io, name, val)
    println(io, lookup(name, eltype(val)))
    for key in keys(val)
        save(io, "$name[$(format(key))]", val[key])
    end
end

macro save(filename, vars...)

    exprs = [:(save(io, $(string(v)), $(esc(v)))) for v in vars]

    f = esc(filename)

    quote
        if $f in KNOWN_FILES
            mode = "a"
        else
            push!(KNOWN_FILES, $f)
            mode = "w"
        end
        open($f, mode) do io
            $(Expr(:block, exprs...))
        end
    end

end


==> anc/code/watts_strogatz.jl <==
# Corrected version of LightGraphs.watts_strogatz.
# See <https://github.com/JuliaGraphs/LightGraphs.jl/pull/1525>

using LightGraphs: getRNG, complete_digraph, complete_graph, SimpleDiGraph,
                   SimpleGraph, add_edge!, rem_edge!, degree


"""
    watts_strogatz(n, k, β)

Return a [Watts-Strogatz](https://en.wikipedia.org/wiki/Watts_and_Strogatz_model)
small world random graph with `n` vertices, each with expected degree `k` (or `k
- 1` if `k` is odd). Edges are randomized per the model based on probability `β`.

The algorithm proceeds as follows. First, a perfect 1-lattice is constructed,
where each vertex has exacly `div(k, 2)` neighbors on each side (i.e., `k` or `k
- 1` in total). Then the following steps are repeated for a hop length `i` of
`1` through `div(k, 2)`.

1. Consider each vertex `s` in turn, along with the edge to its `i`th nearest
   neighbor `t`, in a clockwise sense.

2. Generate a uniformly random number `r`. If `r ≥ β`, then the edge `(s, t)` is
   left unaltered. Otherwise, the edge is deleted and *rewired* so that `s` is
   connected to some vertex `d`, chosen uniformly at random from the entire
   graph, excluding `s` and its neighbors. (Note that `t` is a valid candidate.)

For `β = 1`, the graph will remain a 1-lattice, and for `β = 0`, all edges will
be rewired randomly.

### Optional Arguments
- `is_directed=false`: if true, return a directed graph.
- `seed=-1`: set the RNG seed.

## Examples
```jldoctest
julia> watts_strogatz(10, 4, 0.3)
{10, 20} undirected simple Int64 graph

julia> watts_strogatz(Int8(10), 4, 0.8, is_directed=true, seed=123)
{10, 20} directed simple Int8 graph

### References
- Collective dynamics of ‘small-world’ networks, Duncan J. Watts, Steven H. Strogatz. [https://doi.org/10.1038/30918](https://doi.org/10.1038/30918)
- Small Worlds, Duncan J. watts. [https://en.wikipedia.org/wiki/Special:BookSources?isbn=978-0691005416](https://en.wikipedia.org/wiki/Special:BookSources?isbn=978-0691005416)
```
"""
function watts_strogatz(n::Integer, k::Integer, β::Real; is_directed=false, seed::Int=-1)
    @assert k < n

    # If we have n - 1 neighbors (exactly k/2 on each side), then the graph is
    # necessarily complete. No need to run the Watts-Strogatz procedure:
    if k == n - 1 && iseven(k)
        return is_directed ? complete_digraph(n) : complete_graph(n)
    end

    g = is_directed ? SimpleDiGraph(n) : SimpleGraph(n)

    rng = getRNG(seed)

    # The ith next vertex, in clockwise order.
    # (Reduce to zero-based indexing, so the modulo works, by subtracting 1
    # before and adding 1 after.)
    @inline target(s, i) = ((s + i - 1) % n) + 1

    # Phase 1: For each step size i, add an edge from each vertex s to the ith
    # next vertex, in clockwise order.

    for i = 1:div(k, 2), s = 1:n
        add_edge!(g, s, target(s, i))
    end

    # Phase 2: For each step size i and each vertex s, consider the edge to the
    # ith next vertex, in clockwise order. With probability β, delete the edge
    # and rewire it to any (valid) target, chosen uniformly at random.

    for i = 1:div(k, 2), s = 1:n

        # We only rewire with a probability β, and we only worry about rewiring
        # if there is some vertex not connected to s; otherwise, the only valid
        # rewiring is to reconnect to the ith next vertex, and there is no work
        # to do.
        (rand(rng) < β && degree(g, s) < n - 1) || continue

        t = target(s, i)

        while true
            d = rand(1:n)               # Tentative new target
            d == s && continue          # Self-loops prohibited
            d == t && break             # Rewired to original target
            if add_edge!(g, s, d)       # Was this valid (i.e., unconnected)?
                rem_edge!(g, s, t)      # True rewiring: Delete original edge
                break                   # We found a valid target
            end
        end

    end
    return g
end


==> anc/data/metadata.txt <==
## Julia

Julia Version 1.5.3
Commit 788b2c77c1 (2020-11-09 13:37 UTC)
Platform Info:
  OS: macOS (x86_64-apple-darwin18.7.0)
  CPU: Intel(R) Core(TM) i9-9900K CPU @ 3.60GHz
  WORD_SIZE: 64
  LIBM: libopenlibm
  LLVM: libLLVM-9.0.1 (ORCJIT, skylake)
Environment:
  JULIA_NUM_THREADS = 8
  JULIA_VERSION = 1.5

## Gurobi

Gurobi Optimizer version 9.1.1 build v9.1.1rc0 (mac64)
Copyright (c) 2020, Gurobi Optimization, LLC

## Experiment code

75cf7d892120296c834e59dfe7435ccd339c9bff

